Spectral Methods for Coastal-Trapped Waves and Instabilities in a Background Flow

Here we present a numerical method for finding non-hydrostatic coastal-trapped wave and instability solutions to the non-hydrostatic Boussinesq equations in the presence of a background flow and complicated coastal topography. We use spectral methods to discretise the two-dimensional eigenvalue problem and solve the resulting discrete problem by standard methods. Our approach is applied to three examples and shown to be consistent with previous numerical and analytical results. In particular, we show that our method is able to reliably identify coastal-trapped wave solutions that correspond to waves seen in realistic simulations of the Southeast Greenland shelf.

==> anc/Barotropic_Instability/Create_Grid_Barotropic.m <==
function grid = Create_Grid_Barotropic(L,N,type)
% Creates a 1d y grid for the barotropic instability problem

if nargin < 3; type = [2 4]; end
if nargin < 2; N = [21 31]; end
if nargin < 1; L = [2 3]; end

L = [0 L];
for i = 1:length(L)-1
    [Mi, yi] = grid_spectral(type(i),N(i),[sum(L(1:i)) sum(L(1:i+1))]);
    if i == 1
        My = Mi; y = yi;
    else
        [My,y] = grid_composite(y,My,yi,Mi);
    end
end

grid.y = y;
grid.My = My;
grid.Ly = L;
grid.type = type;

end

==> anc/Barotropic_Instability/Create_Params_Barotropic.m <==
function params = Create_Params_Barotropic(U,f,N2,hydrostatic)
% Creates parameter structure for the Barotropic and Equivalent barotropic
% problems. The parameters 'N2' and 'hydrostatic' are only used for the
% equivalent barotropic problem.

if nargin < 2; f = 1; end
if nargin < 1; U = @(y) erf(2*(y-2)); end
if nargin < 3; N2 = 1; end
if nargin < 4; hydrostatic = 0; end

params.U = U;
params.f = f;
params.N2 = N2;
params.hydrostatic = hydrostatic;

end

==> anc/Barotropic_Instability/Find_Modes_Barotropic.m <==
function [omega,p,u,v,U,Uy,y] = Find_Modes_Barotropic(grid,params,k,n,w0,BC,method)
% Solves the barotropic wave/instability problem
%
% Inputs:
%
% - grid: structure created using 'Create_Grid_Barotropic.m' containing grid variables
% - params: structure created using 'Create_Params_Barotropic.m' containing physical parameters
% - k: along-shore (x) wavenumber
% - n: number of modes to find
% - w0: initial guess for frequency
% - BC: boundary conditions at y = y_max, 0: none (default), 1: v = 0, 2: v_y = 0
% - method: string, method for Gen_EVP (default: 'lm')
%
% Outputs:
%
% - omega: vector of frequencies (inc. growth rates if complex)
% - (p,u,v): pressure, velocity and buoyancy fields for each mode
% - (U,Uy): background flow plus gradient
% - y: offshore coordinate vector

if nargin < 3; k = 1; end
if nargin < 4; n = 10; end
if nargin < 5; w0 = 1/pi; end
if nargin < 6; BC = 0; end
if nargin < 7; method = 'lm'; end

y = grid.y; My = grid.My;

N = length(y);
U = params.U(y);
Uy = My*(U-U(end));
f = params.f;

I = eye(N);
O = zeros(N);

L = [I O O; O -I O; O O O];
R = [k*diag(U) diag(Uy-f) k*I; f*I -k*diag(U) My; k*I My O];

L(N+1,:) = 0;
R(N+1,:) = [zeros(1,N) 1 zeros(1,2*N-1)];

if BC == 1
    R(end,:) = [zeros(1,2*N-1) 1 zeros(1,N)];
end

if BC == 2
    R(end,:) = [zeros(1,N) My(end,:) zeros(1,N)];
end

[omega,phi] = Gen_EVP(L,-R,n,w0,method);

phi = reshape(phi,N,3,[]);
phi = phi./max(abs(phi(:,3,:))); % normalise fields

u = squeeze(phi(:,1,:));
v = 1i*squeeze(phi(:,2,:));   % system is solved for i*v instead of v so matrices are real
p = squeeze(phi(:,3,:));

end

==> anc/Barotropic_Instability/Find_Modes_Equiv_Barotropic.m <==
function [omega,p,u,v,w,b,U,Uy,y] = Find_Modes_Equiv_Barotropic(grid,params,k,m,n,w0,BC,method)
% Solves the equivalent barotropic wave/instability problem
%
% Inputs:
%
% - grid: structure created using 'Create_Grid.m' containing grid variables
% - params: structure created using 'Create_Params.m' containing physical parameters
% - k: along-shore (x) wavenumber
% - m: vertical wavenumber, m = M/H for integer M
% - n: number of modes to find
% - w0: initial guess for frequency
% - BC: boundary conditions at y = y_max, 0: none (default), 1: v = 0, 2: v_y = 0
% - method: string, method for Gen_EVP (default: 'lm')
%
% Outputs:
%
% - omega: vector of frequencies (inc. growth rates if complex)
% - (p,u,v,w,b): pressure, velocity and buoyancy fields for each mode
% - (U,Uy): background flow plus gradient
% - y: offshore coordinate vector
%
% Note: the full z dependent fields can be recovered using:
%
%   u = u'(y) cos(m pi z) exp(i(k x - omega t))
%   v = v'(y) cos(m pi z) exp(i(k x - omega t))
%   w = w'(y) sin(m pi z) exp(i(k x - omega t))
%   b = b'(y) sin(m pi z) exp(i(k x - omega t))
%   p = p'(y) cos(m pi z) exp(i(k x - omega t))
%
% where (u',v',w',b',p') are the outputs from this function. The value of m
% should be chosen such that sin(m pi H) = 0. i.e. m = M/H where M is an
% integer.

if nargin < 3; k = 1; end
if nargin < 4; m = 1; end
if nargin < 5; n = 10; end
if nargin < 6; w0 = 1/pi; end
if nargin < 7; BC = 0; end
if nargin < 8; method = 'lm'; end

y = grid.y; My = grid.My;

N = length(y);
U = params.U(y);
Uy = My*(U-U(end));
f = params.f;
N2 = params.N2;
if params.hydrostatic; h = 1; else; h = 0; end

I = eye(N);
O = zeros(N);

L = [I O O O O; O -I O O O; O O -h*I O O; O O O I O; O O O O O];
R = [k*diag(U) diag(Uy-f) O O k*I; f*I -k*diag(U) O O My; O O -h*k*diag(U) -I -m*pi*I; O O N2*I k*diag(U) O; k*I My m*pi*I O O];

L(N+1,:) = 0;
R(N+1,:) = [zeros(1,N) 1 zeros(1,4*N-1)];

if BC == 1
    R(end,:) = [zeros(1,2*N-1) 1 zeros(3,N)];
end

if BC == 2
    R(end,:) = [zeros(1,N) My(end,:) zeros(3,N)];
end

[omega,phi] = Gen_EVP(L,-R,n,w0,method);

phi = reshape(phi,N,5,[]);
phi = phi./max(abs(phi(:,5,:))); % normalise fields

u = squeeze(phi(:,1,:));
v = 1i*squeeze(phi(:,2,:));   % system is solved for i*v and i*w instead of v and w so matrices are real
w = 1i*squeeze(phi(:,3,:));
b = squeeze(phi(:,4,:));
p = squeeze(phi(:,5,:));

end

==> anc/Example_1_Kelvin_Waves_on_Shelf.m <==
% Considers the case of Kelvin waves on a sloping boundary

close all
clear
addpath("functions")

% define grid and parameters:
Ny = 31;
Nz = 21;
Ly = 4;
H0 = 0.9;
H = @(y) H0 + (1-H0)*tanh(y);

grid = Create_Grid(H,Nz,2,Ly,Ny,4);
params = Create_Params(@(y,z) 0*y,@(z) 1+0*z,1,1,0,0);

% set number of modes and define solver:
n = 6;
Omega_Eval = @(k,n,w0) Find_Modes(grid,params,k,n,w0,0,'lm');

% create wavenumber and frequency arrays:
k = 0.1:0.1:3;
omega = zeros(n,length(k));
w0 = 0.50; %H0*k(1)/pi;

% find initial points on frequency curves:
disp(['Finding modes for k = ' num2str(k(1))])
omega(:,1) = Omega_Eval(0.1,n,w0);

% follow curves through space:
for ik = 2:length(k)
    disp(['Finding modes for k = ' num2str(k(ik))])
    omega(:,ik) = Omega_Eval(k(ik),n,w0);
end

% calculate phase speed and interpolate back to k = 0:
c_p = omega./k;
c_p = [interp1(k,c_p',0,'spline','extrap')' c_p];

% plot c_p curves for each mode:
plot([0 k],c_p,'-','LineWidth',1)
grid on
ylim([0 0.4])
ylabel('c_p'); xlabel('k');
legend('Mode 1','Mode 2','Mode 3','Mode 4','Mode 5','Mode 6','NumColumns',2)
set(gca,'FontSize',12,'linewidth',0.7);

% surface plots of the pressure signals as a function of y and z:
plot_mode = 1;  % mode number to show
if plot_mode ~= 0
    [omega_01,p_01] = Find_Modes(grid,params,0.1,n,w0,0);
    [omega_1,p_1] = Find_Modes(grid,params,1,n,w0,0);
    [omega_3,p_3] = Find_Modes(grid,params,3,n,w0,0);
    Plot_Mode(p_01(:,:,plot_mode),grid.y,grid.z);
    Plot_Mode(p_1(:,:,plot_mode),grid.y,grid.z);
    Plot_Mode(p_3(:,:,plot_mode),grid.y,grid.z);
end


==> anc/Example_2_Quasi_Barotropic_Jet.m <==
% Quasi-barotropic instabilities of a coastal jet

close all
clear
addpath("functions","Barotropic_Instability")

% define grid and parameters:
Ny = [21 31];
Nz = 21;
Ly = [1 7];
H = @(y,H0) H0 + (1-H0)*tanh(y);
U = @(y,z) erf(2*(y-1));
n = 6;

% plots dispersion curves for range of H_0 values:
plot_disp = 1;

if plot_disp == 1

    grid_baro = Create_Grid_Barotropic(Ly,Ny,[2 4]);
    params_baro = Create_Params_Barotropic(@(y) U(y,0),0,0,0);
    
    % find barotropic speed/growth rate curves as function of k:
    k = 0:0.05:1.5;
    omega0 = 0*k;
    
    for ik = 2:length(k)
        omega_t = Find_Modes_Barotropic(grid_baro,params_baro,k(ik),n,1i/pi,0,'lm');
        omega0(ik) = omega_t(imag(omega_t)==max(imag(omega_t)));
    end
    
    % plot barotropic curves:
    figure; plot(k,real(omega0),k,imag(omega0),'LineWidth',0.7); grid on
    xlabel('k'); legend('Re[\omega]','Im[\omega]')
    set(gca,'FontSize',12,'linewidth',0.7);
    
    % find closest 2D modal solutions:
    H0 = 1:-0.1:0.1;
    omega = [omega0.' zeros(length(k),length(H0)-1)];
    
    params_yz = Create_Params(U,@(z) 1+0*z,1,1,0,0);
    for iH = 2:length(H0)
    
        grid_yz = Create_Grid(@(y) H(y,H0(iH)),Nz,2,Ly,Ny,[2 4]);
    
        for ik = 2:length(k)
    
            disp([' - Finding solution for (k,H_0) = (' num2str(k(ik)) ',' num2str(H0(iH)) ')'])
    
            % determine initial guess for omega using interpolation:
            if iH > 2 && ik > 2
                w0 = 0.5*(2*omega(ik,iH-1) - omega(ik,iH-2)) + 0.5*(2*omega(ik-1,iH) - omega(ik-2,iH));
            else
                w0 = omega(ik,iH-1);
            end
    
            [omega_t,p,~,~,~,~,~,~,~,~,~,~,zero_wall] = Find_Modes(grid_yz,params_yz,k(ik),n,w0,0,'lm');
            [~,i] = max(sum(abs(p(1,:,:)/H0(iH))));    % quasi-barotropic mode has pressure signal at y = 0                                                     
            %[~,i] = min(abs(omega_t - omega(ik,iH-1)));    % alternative method, find closest omega to guess
            omega(ik,iH) = omega_t(i);
    
        end
    end
    
    % plot solution curves for H_0 = 1, 0.7, 0.4, 0.1:
    figure
    plot(k,real(omega(:,[1 4 7 10])),'LineWidth',0.7)
    xlabel('k'); ylabel('Re[\omega]'); grid
    legend('H_0 = 1.0','H_0 = 0.7','H_0 = 0.4','H_0 = 0.1')
    set(gca,'FontSize',12,'linewidth',0.7);
    
    figure
    plot(k,imag(omega(:,[1 4 7 10])),'LineWidth',0.7)
    xlabel('k'); ylabel('Im[\omega]'); grid
    legend('H_0 = 1.0','H_0 = 0.7','H_0 = 0.4','H_0 = 0.1')
    set(gca,'FontSize',12,'linewidth',0.7);

end

% plot modes for one example setup:
plot_mode = 1;          % 1 - plot specified mode
H0_plot = 0.5;          % value of H0 to plot
k_plot = 1;             % wavenumber to plot
Nz_plot = 31;
Ny_plot = [31 51];

[~,iH] = min(abs(H0-H0_plot));
[~,ik] = min(abs(k-k_plot));
w0 = omega(ik,iH);      % initial guess for omega, use previous results

if plot_mode == 1
    
    grid_yz = Create_Grid(@(y) H(y,H0_plot),Nz_plot,2,Ly,Ny_plot,[2 4]);
    params_yz = Create_Params(U,@(z) 1+0*z,1,1,0,0);

    [omega_plot,p,u,v,w,b,U0,U0_y,U0_z,~,y,z] = Find_Modes(grid_yz,params_yz,k_plot,n,w0,0,'lm');
    [~,plot_mode] = min(abs(omega_plot-w0));
    
    Plot_Mode(abs(p(:,:,plot_mode))/max(max(abs(p(:,:,plot_mode)))),y,z)
    disp(['Plot of |p| for (k,H_0) = (' num2str(k_plot) ',' num2str(H0_plot) ')'])
end

==> anc/Example_3_Realistic_CTW_Modes.m <==
% Display realistic CTW modes based on Gelderloos et. al. (2021) setup

close all
clear
addpath("functions")

% set parameters:
f = 1e-4;
g = 10;
Nz = 21;
Ly = [1e5 2e5];
Ny = [31 31];
type_y = [2 4];

% unit conversion (time):
cyc_day_to_rad_s = @(w) w*(2*pi)/60/60/24;
rad_s_to_cyc_day = @(w) w/(2*pi)*60*60*24;

% unit conversion (space):
cyc_km_to_rad_m = @(k) k*(2*pi)/1e3;
rad_m_to_cyc_km = @(k) k/(2*pi)*1e3;

% N2 from exponential fit to Gelderloos data:
N2 = @(z) 2e-4*exp(z/90)+1e-6;

% H from smoothed, windowed profile from Gelderloos data:
load('Gelderloos_et_al_dat.mat')
y1 = 0.08e5; y2 = 1.85e5;   % use H profile for y in [y1,y2], otherwise flat bottom
H = @(y) smooth((ones(size(y))*interp1(yd,Hd,y1)).*(y<=y1)+interp1(yd,Hd,y).*(y<y2).*(y>y1)+(ones(size(y))*interp1(yd,Hd,y2)).*(y>=y2));

% U from exponential/Gaussian fit to Gelderloos data:
U = @(y,z) 0.4*exp(-(y-9.5e4).^2/3e4^2).*exp(z/200);

% create grid and parameters, use H between y = 1e4 and y = 1.85e5:
grid = Create_Grid(H,Nz,2,Ly,Ny,type_y);
params = Create_Params(U,N2,f,g,1,1);

% plot stratification:
figure
z_plot = -(0:10:1800);
semilogx(N2(z_plot),z_plot,'k','LineWidth',0.7)
grid on
xlabel('N^2 (s^{-2})'); ylabel('z (m)')
xlim([7e-7 2e-4])
set(gca,'FontSize',12,'linewidth',0.7);

% plot velocity:
figure
pcolor(grid.y/1e3,grid.z,U(grid.y,grid.z)); shading interp;
xlabel('y (km)'); ylabel('z (m)')
colormap(cmap2([],0)); colorbar
hold on
plot(grid.y(:,1)/1e3,-H(grid.y(:,1)),'k','LineWidth',0.7)
rectangle('Position',[0 min(grid.z,[],'all') 3e2 -min(grid.z,[],'all')],'LineWidth',0.7)
hold off
set(gca,'FontSize',12,'linewidth',0.7);

% create wavenumber domain and initial guesses for each mode:
k = cyc_km_to_rad_m((0.2:0.2:7)*1e-3);
omega = zeros(length(k),3);
p = zeros(length(k),3,sum(Ny)-length(Ny)+1,Nz);
M = 3;      % number of modes to find
n = 6;

% initial values (determined by examining all solutions for k = 0.2e-3):
omega(1,1) = cyc_day_to_rad_s(0.091865226818319);
omega(1,2) = cyc_day_to_rad_s(0.015365038929509);
omega(1,3) = cyc_day_to_rad_s(0.008279970626094);

% loop through modes and k values to find frequency curves for each mode:
for im = 1:M
    
    disp(['- Mode ' num2str(im) ', finding omega for k = ' num2str(rad_m_to_cyc_km(k(1)))])
    [omega_t,p_t] = Find_Modes(grid,params,k(1),n,omega(1,im),0,'lm');
    [~,i] = min(abs(omega_t - omega(1,im)));
    omega(1,im) = omega_t(i);
    p(1,im,:,:) = p_t(:,:,i);

    for ik = 2:length(k)

        disp(['- Mode ' num2str(im) ', finding omega for k = ' num2str(rad_m_to_cyc_km(k(ik)))])
        
        % estimate frequency to use as initial guess:
        if ik == 2
            w0 = omega(ik-1,im)*k(ik)/k(ik-1);
        else
            w0 = 2*omega(ik-1,im)-omega(ik-2,im);
        end

        [omega_t,p_t] = Find_Modes(grid,params,k(ik),n,w0,0,'lm');

        % remove (numerical) instabilities:
        i_instab = (imag(omega_t) == 0);
        omega_t = omega_t(i_instab); p_t = p_t(:,:,i_instab);

        % limit difference in pressure eigenfunctions:
        p_diff = squeeze(sum(abs(p_t - squeeze(p(ik-1,im,:,:))),[1 2]))/(Nz*(sum(Ny)-length(Ny)+1));
        i_pdiff = (p_diff < 0.15);
        omega_t = omega_t(i_pdiff); p_t = p_t(:,:,i_pdiff);

        % find closest frequency to guess and save:
        [~,i] = min(abs(omega_t-w0));
        omega(ik,im) = omega_t(i);
        p(ik,im,:,:) = p_t(:,:,i);

    end

end

% plot omega against k for calculated modes:
figure
plot(rad_m_to_cyc_km(k),rad_s_to_cyc_day(omega),'LineWidth',0.7); grid on
xlabel('k (cyc/km)'); ylabel('\omega (cyc/day)')
legend('Mode I','Mode II', 'Mode III')
set(gca,'FontSize',12,'linewidth',0.7);

% find a single Mode III solution:
k_plot = cyc_km_to_rad_m(5*1e-3);
[~,p_plot] = Find_Modes(grid,params,k_plot,n,omega(k==k_plot,3),0,'lm');

% plot the pressure eigenfunction for this Mode III solution:
figure
pcolor(grid.y/1e3,grid.z,p_plot(:,:,1)); shading interp;
colormap(cmap2([],0)); colorbar
xlim([0 2e2])
xlabel('y (km)'); ylabel('z (m)')
hold on
plot(grid.y(:,1)/1e3,-H(grid.y(:,1)),'k','LineWidth',0.7)
rectangle('Position',[0 min(grid.z,[],'all') 2e2 -min(grid.z,[],'all')],'LineWidth',0.7)
hold off
set(gca,'FontSize',12,'linewidth',0.7);


==> anc/functions/Create_Grid.m <==
function grid = Create_Grid(H,Nz,type_z,Ly,Ny,type_y)
% Creates a grid structure containing of the coordinate grids y and z. The
% structure also contains the coordinate transformation variables zeta and 
% lambda as well as the spectral differentiation matrices for the 
% coordinate transformed grid. The offshore (y) grid may consist of an 
% arbitrary number of segments.
%
% Inputs:
%
% - H: function or constant, H = H(y) or H = H0, describing the shelf depth
% - Nz: number of gridpoints in vertical domain
% - type_z: type of vertical grid, recommended Chebyshev of second kind = 2
% - Ly,Ny: horizontal widths and number of gridpoints in each segment
% - type_y: type of horizontal grid segments, recommended Chebyshev of
%           second kind (2) or Laguerre (4, final segment only)
%
% -------------------------------------------------------------------------
% Notes:
%
% This function requires 'grid_spectral.m' and 'grid_composite.m' which
% create and join spectral basis and discretised differentiation operators.
% If you want to create custom bases, use these functions directly. A
% composite grid (i.e. one consisting of several segments) must have
% endpoints that are consistent, i.e. joining y1 and y2 required y1(end) =
% y2(1), this is only true for certain bases as some do not inculde the
% endpoints. As such, only type 2 and 4 will work in general.

if isfloat(H) == 1; H = @(y) 0*y+H; end

[Mzeta, zeta] = grid_spectral(type_z,Nz,[-1 0]);

Ly = [0 Ly];
for i = 1:length(Ly)-1
    [Myi, yi] = grid_spectral(type_y(i),Ny(i),[sum(Ly(1:i)) sum(Ly(1:i+1))]);
    if i == 1
        Mlambda = Myi; lambda = yi;
    else
        [Mlambda,lambda] = grid_composite(lambda,Mlambda,yi,Myi);
    end
end

y = lambda*ones(1,Nz);
z = H(lambda)*(zeta');

grid.y = y;
grid.z = z;
grid.zeta = zeta;
grid.lambda = lambda;
grid.Mlambda = Mlambda;
grid.Mzeta = Mzeta;
grid.H = H;
grid.Ly = Ly;
grid.type_z = type_z;
grid.type_y = type_y;

end

==> anc/functions/Create_Params.m <==
function params = Create_Params(U,N2,f,g,hydrostatic,free_surface)
% Creates a structure containing the physical parameters for the problem of
% wave/instability modes on a shelf with a background flow. Can enter a
% single argument, n, to use a preset.
%
% Inputs:
%
% - n: preset;
%       0 - Kelvin waves with no flow
%       1 - ...
%       2 - ...
%
% OR
%
% - U: function, U = U(y,z), describing along shelf (x) flow
% - N2: function, N2 = N2(z), describing background stratification N^2
% - f: Coriolis parameter
% - g: gravitational acceleration
% - hydrostatic: is problem hydrostatic? 1 - yes, 0 - no
% - free_surface: does problem have a (small amplitude) free surface?

if nargin == 1
    if U == 0   % preset 0
        params.U = @(y,z) 0*y;
        params.N2 = @(z) 1e-6*exp(0*z);
        params.f = 1e-4;
        params.g = 10;
        params.hydrostatic = 0;
        params.free_surface = 0;
    end
    if U == 1   % preset 1
        
    end
    if U == 2   % preset 2

    end
end

if nargin == 6
    params.U = U;
    params.N2 = N2;
    params.f = f;
    params.g = g;
    params.hydrostatic = hydrostatic;
    params.free_surface = free_surface;
end

if nargin > 1 && nargin < 6
    error('Insufficient parameters entered.')
end

end

==> anc/functions/Find_Modes.m <==
function [omega,p,u,v,w,b,U,Uy,Uz,Nsqr,y,z,zero_wall,zero_surf] = Find_Modes(grid,params,k,n,w0,BC,method)
% Solve for the Coastal wave/instability modes for the given grid and
% physical parameters
%
% Inputs:
%
% - grid: structure created using 'Create_Grid.m' containing grid variables
% - params: structure created using 'Create_Params.m' containing physical parameters
% - k: along-shore (x) wavenumber
% - n: number of modes to find
% - w0: initial guess for frequency
% - BC: boundary conditions at y = y_max, 0: none (default), 1: v = 0, 2: v_y = 0
% - method: string, method for Gen_EVP (default: 'lm')
%
% Outputs:
%
% - omega: vector of frequencies (inc. growth rates if complex)
% - (p,u,v,w,b): pressure, velocity and buoyancy fields for each mode
% - (U,Uy,Uz): background flow plus gradients on (y,z) grid
% - Nsqr: value of N^2 in (y,z) grid
% - (y,z): coordinate grid
% - zero_wall: number of zero intersections along the side and bottom boundary
% - zero_surf: number of zero intersections on top surface

if nargin < 3; k = 1; end
if nargin < 4; n = 10; end
if nargin < 5; w0 = params.f/pi; end
if nargin < 6; BC = 0; end
if nargin < 7; method = 'lm'; end

% calculate derived parameters:

Nz = length(grid.zeta); Ny = length(grid.lambda);
y = grid.y; z = grid.z;
H = grid.H(grid.lambda)+1e-8*(tanh(3*grid.lambda/grid.lambda(end))-1); % plus small regularisation term
Hy = grid.Mlambda*(H-H(end));
U = params.U(y,z);
U0 = params.U(ones(Ny,1)*y(end,:),z); % U0 = U(y=L,z), subtract from U for calculating Uy on Laguerre grid
Uz = ((grid.Mzeta*U')./H')';
Uy = (grid.Mlambda*(U-U0))-(grid.zeta.*(grid.Mzeta*(U-U0)').*(Hy./H)')';
Nsqr = params.N2(z);
if params.hydrostatic; h = 1; else; h = 0; end
if params.free_surface; a = 1; else; a = 0; end

% define matrix terms:

dy = create_operator(grid.Mlambda,0,eye(Nz),0) - create_operator(diag(Hy./H),0,diag(grid.zeta)*grid.Mzeta,0);
dz = create_operator(diag(1./H),0,grid.Mzeta,0);
O = zeros(Ny*Nz);
I = eye(Ny*Nz);
U1 = diag(reshape(U,[Ny*Nz 1]));
U2 = diag(reshape(Uy,[Ny*Nz 1]));
U3 = diag(reshape(Uz,[Ny*Nz 1]));
N2 = diag(reshape(Nsqr,[Ny*Nz 1]));

% build matrices for system omega*L*psi = R*psi:

L = kron(diag([1 -1 -h 1 0]),I);
R = [k*U1 U2-params.f*I U3 O k*I; params.f*I -k*U1 O O dy; O O -h*k*U1 -I dz; O O N2 k*U1 O; k*I dy dz O O];

% apply BCs:

% bottom BC: H_y v + w = 0 on z = -H(y)
R((2*Nz*Ny+1):(2*Nz*Ny+Ny),:) = 0;
R((2*Nz*Ny+1):(2*Nz*Ny+Ny),(Nz*Ny+1):(Nz*Ny+Ny)) = diag(Hy);
R((2*Nz*Ny+1):(2*Nz*Ny+Ny),(2*Nz*Ny+1):(2*Nz*Ny+Ny)) = eye(Ny);
L((2*Nz*Ny+1):(2*Nz*Ny+Ny),(2*Nz*Ny+1):(2*Nz*Ny+Ny)) = zeros(Ny);

% top BC: b + a*N^2/g p = 0 on z = 0
R((5*Nz*Ny-Ny+1):(5*Nz*Ny),:) = 0;
R((5*Nz*Ny-Ny+1):(5*Nz*Ny),(4*Nz*Ny-Ny+1):(4*Nz*Ny)) = eye(Ny);
R((5*Nz*Ny-Ny+1):(5*Nz*Ny),(5*Nz*Ny-Ny+1):(5*Nz*Ny)) = a*params.N2(0)/params.g*eye(Ny);
L((5*Nz*Ny-Ny+1):(5*Nz*Ny),(3*Nz*Ny-Ny+1):(3*Nz*Ny)) = zeros(Ny);

% wall BC: v = 0  on y = 0
R((Nz*Ny+1):Ny:(2*Nz*Ny),:) = 0;
R((Nz*Ny+1):Ny:(2*Nz*Ny),(Nz*Ny+1):Ny:(2*Nz*Ny)) = eye(Nz);
L((Nz*Ny+1):Ny:(2*Nz*Ny),(Nz*Ny+1):Ny:(2*Nz*Ny)) = zeros(Nz);

if BC == 1 % outer BC: v = 0 on y = L_max
    R((4*Nz*Ny+Ny):Ny:(5*Nz*Ny),:) = 0;
    R((4*Nz*Ny+Ny):Ny:(5*Nz*Ny),(Nz*Ny+Ny):Ny:(2*Nz*Ny)) = eye(Nz);
end

if BC == 2 % outer BC: v_y = 0 on y = L_max
    R((4*Nz*Ny+Ny):Ny:(5*Nz*Ny),:) = 0;
    R((4*Nz*Ny+Ny):Ny:(5*Nz*Ny),Nz*Ny+1:2*Nz*Ny) = dy(Ny:Ny:Nz*Ny,:);
end

% find eignevalues, omega, using 'Gen_EVP.m':

[omega,phi] = Gen_EVP(L,-R,n,w0,method);

% reshape and normalise output:
if nargout > 1
    phi = reshape(phi,Ny,Nz,5,[]);
    phi = phi./max(max(abs(phi(:,:,5,:))));
    phi = phi./(phi(1,end,5,:)./abs(phi(1,end,5,:)));
end

if nargout > 1; p = squeeze(phi(:,:,5,:)); end
if nargout > 2; u = squeeze(phi(:,:,1,:)); end
if nargout > 3; v = 1i*squeeze(phi(:,:,2,:)); end  % system is solved for i*(v,w) so L is real
if nargout > 4; w = 1i*squeeze(phi(:,:,3,:)); end
if nargout > 5; b = squeeze(phi(:,:,4,:)); end

% look for number of zero intersections along side/bottom wall and surface:
if nargout > 12
    g_wall = real([squeeze(p(1,end:-1:1,:)).' squeeze(p(:,1,:)).']);
    g_surf = real(squeeze(p(:,end,:)).');
    zero_wall = sum(sign(g_wall(:,2:end).*g_wall(:,1:end-1))==-1,2);
    zero_surf = sum(sign(g_surf(:,2:end).*g_surf(:,1:end-1))==-1,2);
end

end

==> anc/functions/Gen_EVP.m <==
function [s,x] = Gen_EVP(A,B,n,s0,method)
% Solves the generalised EVP (s*A + B)*x = 0 for eigenvalue s and eigenvector x
%
% Inputs:
% - A,B: square matrices
% - n: number of eignevalues to find, default: 10
% - s0: initial guess for eigenvalue, default: 0
% - method: search method for eigs, default: 'lm'
%
% Note: this script finds the n eigenvalues closest to s0 by writing
% [(s0+s')*A + B]*x = 0  =>  [(1/s')*(s0*A+B) + A]*x = 0,
% and solving for eigenvalue 1/s'.

if nargin < 3; n = 10; end
if nargin < 4; s0 = 0; end
if nargin < 5; method = 'lm'; end

% determine eigenvalues and eigenvectors of modified system
[V,S] = eigs(sparse(A),sparse(-B-s0*A),n,method);

% convert to eigenvalues of original system and rescale eigenvectors
s = s0 + 1./sum(S).';
x = reshape(V,[length(A) n])./max(reshape(V,[length(A) n]));

% remove NaN and inf and sort in descending order by real part
x = x(:,and(~isnan(s),~isinf(s)));
s = s(and(~isnan(s),~isinf(s)));

[~,I] = sort(real(s),'descend');
s = s(I);
x = x(:,I);

end



==> anc/functions/Plot_Mode.m <==
function Plot_Mode(p,y,z)
% Plots the input p as a surface and contour plot in y and z.

figure;

pcolor(y,z,p)
hold on
xlabel('y'); ylabel('z')
shading interp
contour(y,z,p,[-0.8,-0.4,-0.2,0,0.2,0.4,0.8],'k','LineWidth',0.7)
colormap(cmap2([],0,[],[],0))
colorbar
line([y(1,1) y(end,1)],[z(end,1) z(end,1)],'Color','black');
line([y(1,1) y(end,1)],[z(end,end) z(end,end)],'Color','black');
line([y(1,1) y(1,1)],[z(end,1) z(end,end)],'Color','black');
line([y(end,1) y(end,1)],[z(end,1) z(end,end)],'Color','black');
hold off

set(gca,'FontSize',12,'linewidth',0.7);

end

==> anc/functions/cmap2.m <==
function map = cmap2(R,centre,f,N,rescale,C,debug)
% outputs a custom colour map for use with colormap(map)
%
% - R: plot limits, integer or array;
%    integer: use current figure CLim value (default)
%    vector: 2 element vector of [Min Max]
%    field: F, calculate limits as min and max of F array
% - centre: value correspnding to the colorbar centre (default: (Min+Max)/2)
% - f: function f:[0,1]->[0,1], nonlinear rescaling (default: f = @(x) x)
% - N: size of colorbar (default: 256)
% - rescale: 1 - rescale ends to max/min colour bar values, 0 - no scaling (default: 1)
% - C: colours, integer or array;
%    integer: 0 - blue/white/red (default)
%             1 - greyscale
%    array: list of N colours (rgb), N x 3, values in [0,1], can use Matlab presets (e.g. jet(8), parula(3))
% - debug: 1 - outputs limits and centre value, 0 - no output (default)
%
% Note: default parameters may be entered through undefined variables or by
% setting the variable to [] in input. Requires dist_array.m and F_minmax.m

% define unspecified variables
if nargin < 1; R = []; end
if nargin < 2; centre = []; end
if nargin < 3; f = []; end
if nargin < 4; N = []; end
if nargin < 5; rescale = []; end
if nargin < 6; C = []; end
if nargin < 7; debug = 0; end

% set variables defined using flags and input arrays
if numel(R) < 2; [Min,Max] = dist_array(get(gca,'CLim')); end
if numel(R) == 2; Min = R(1); Max = R(2); end
if numel(R) > 2; [Min,Max] = F_minmax(R); end
if numel(centre) == 0; centre = (Min+Max)/2; end
if isa(f,'function_handle') == 0; f = @(x) x; end
if numel(N) == 0 || N == 0; N = 256; end
if numel(rescale) == 0; rescale = 1; end
if numel(C) == 0; C = 0; end
if numel(C) == 1
    if C == 0; C = [0 0 0.5; 0 0.5 1; 1 1 1; 1 0 0; 0.5 0 0];  end
    if C == 1; C = [1 1 1; 0.5 0.5 0.5; 0 0 0]; end
end

Tick_lims = (linspace(Min,Max,N)-centre)/max(Max-centre,centre-Min);
if rescale == 1    % rescale ends if rescale == 1
    if Tick_lims(1) > -1; Tick_lims(Tick_lims<0) = -Tick_lims(Tick_lims<0)/Tick_lims(1); end
    if Tick_lims(end) < 1; Tick_lims(Tick_lims>0) = Tick_lims(Tick_lims>0)/Tick_lims(end); end
end

map = interp1(linspace(-1,1,length(C)),C,sign(Tick_lims).*f(abs(Tick_lims)));   % create colour map

if debug == 1   % debugging, print outputs to screen
    disp(['Limits = [' num2str([Min Max]) ']'])
    disp(['Centre = ' num2str(centre)])
end

end



==> anc/functions/create_operator.m <==
function D = create_operator(varargin)
% Creates a discretised operator in R^n using the differential operators and boundary conditions for each dimension
% - n: space dimension
% - M, M_bc: enter n pairs of inputs;
%       M - N x N matrix operator corresponding to each dimension
%       M_bc - boundary conditions; 
%               - 2 x N matrix; here row 1 is the top BC and row 2 the bottom BC
%               - 2 x 1 vector; value of 'a' for Dirichlet condition a*f = b
%               - m; any scalar, do not apply BC, e.g. periodic condition

n = nargin/2;
s = zeros(n,1);

for in = 1:n                        % define inputs as cell array
    
    M{in} = varargin{2*in-1};
    s(in) = length(M{in});
    
    M_bc{in} = varargin{2*in};
    
    if isequal(size(M_bc{in}),[2 1]); M_bc{in} = [M_bc{in}(1) zeros(1,s(in)-1); zeros(1,s(in)-1) M_bc{in}(2)]; end
    if numel(M_bc{in}) == 1; M_bc{in} = 0; end
    
end

D = M{1};                           % Use kronecker tensor product to create D
for in = 1:n-1
    D = kron(M{in+1},D);
end

r = prod(s);                        % number of rows in D

for in = 1:n                        % apply BCs
    
    if ~isequal(M_bc{in},0)
    
        b = prod([1 s(1:in-1)']);   % block width
        d = prod([1 s(1:in)']);     % distance between blocks

        rows1 = [];                 % top BC row
        rows2 = [];                 % bottom BC row

        for i2 = 1:(r/prod(s(1:in)))
            rows1 = [rows1 (1:b)+(i2-1)*d];
            rows2 = [rows2 (d-b+1:d)+(i2-1)*d];
        end

        ii = [];
        jj = [];
        kk = [];
        
        for r1 = rows1              % set top BC
            ii = [ii; r1*ones(s(in),1)];
            jj = [jj; (r1:b:r1+(s(in)-1)*b)'];
            kk = [kk; (M_bc{in}(1,:))'];
        end
        for r2 = rows2              % set bottom BC
            ii = [ii; r2*ones(s(in),1)];
            jj = [jj; (r2-(s(in)-1)*b:b:r2)'];
            kk = [kk; (M_bc{in}(2,:))'];
        end

        D2 = sparse(ii,jj,kk,r,r,max(nnz(D),length(ii)));   % create sparse matrix of boundary condition rows
        
        i1 = setxor(setxor(1:r,rows1),rows2);
        D2(i1,:) = D(i1,:);                 % set non BC rows to the rows of D
        
        D = D2;
    
    end
    
end
    
end

==> anc/functions/grid_composite.m <==
function [M,x] = grid_composite(varargin)
% Creates the differentiation matrix for a composite basis consisting of n basis segments
% - Enter n pairs of arguments;
%       x_i - grid, column vector
%       M_i - differentiation matrix corresponding to x_i
% - bm - method for joining at boundaries; identified is number of inputs is odd
%           0 - value of derivative at end points is average of either side (default)
%           1 - value of derivative at endpoints is continuous, set by left value
%           2 - value of derivative at endpoints is continuous, set by right value
%
% ----------------------------------------------------------------------------
% Note: You may join an arbitrary number of basis segments though some
%       choices make more sense than others, e.g. including a Laguerre
%       basis segment in the middle of a composite basis may lead to
%       incorrect results as this basis assumes the domain is semi-infinite
%       in one direction.
%
% Note: The endpoints of each segment much correspond to those of the
%       surrounding segments, e.g. the segments [1 2 3] and [3 4 5] may be
%       joined as 3 is in both. Conversely, a type 1 Chebyshev basis (see
%       diff_mat.m) on [-1 0] cannot be joined to a type 2 Chebyshev basis 
%       on [0 1] as the first segment does not include 0.
% ----------------------------------------------------------------------------

if nargin/2==floor(nargin/2)
    n = nargin/2;
    bm = 0;
else
    n = (nargin-1)/2;
    bm = varargin{nargin};
end

% define x, check endpoints

x = varargin{1};
N = length(x)*ones(1,n);

for in = 2:n
	if varargin{2*in-1}(1) ~= x(end); error('Endpoint mismatch'); end
	x = [x; varargin{2*in-1}(2:end)];
    N(in) = length(varargin{2*in-1});
end

M = zeros(sum(N)+1-n);

for in = 1:n
    
    i1 = sum(N(1:in-1))+2-in;
    i2 = sum(N(1:in))-in+1;
    
    if bm == 0
        if in > 1
            M(i1,:) = M(i1,:)/2; M(i1,i1:i2) = M(i1,i1:i2)+varargin{2*in}(1,:)/2;
            M(i1+1:i2,i1:i2) = varargin{2*in}(2:end,:);
        else
            M(i1:i2,i1:i2) = varargin{2*in};
        end
    end
    
    if bm == 1
        if in > 1
            M(i1+1:i2,i1:i2) = varargin{2*in}(2:end,:);
        else
            M(i1:i2,i1:i2) = varargin{2*in};
        end
    end
    
	if bm == 2
        if in > 1
            M(i1,:) = 0;
            M(i1:i2,i1:i2) = varargin{2*in};
        else
            M(i1:i2,i1:i2) = varargin{2*in};
        end
	end
    
end

end



==> anc/functions/grid_spectral.m <==
function [M, x] = grid_spectral(type,n,params,flip,c)
% Creates the spectral collocation differentiation matrix, M, and grid, x, for a chosen set of polynomials, p_n(x), and weight function, w(x)
% - type:   1 - Chebyshev   (first kind, roots)
%           2 - Chebyshev   (second kind, maxima plus end-points)
%           3 - Legendre
%           4 - Laguerre    (weight: w(x) = exp(-c*x/2))
%           5 - Hermite     (weight: w(x) = exp(-c^2*x^2/2))
%           0 - Custom      (enter x, w(x), w'(x) using 'params')
% - n: number of gridpoints, default: 16
% - params: grid parameters, depends on type, for some type value may be vector or scalar
%           type: 1,2,3 - L, for coordinate interval [0 L], may have L < 0
%                       - [a b], coordinate interval, may have b < a, default: [-1 1]
%           type: 4     - L, for coordinate interval [0 L], if L = 0, uses unscaled Laguerre points, default: 0
%                       - [a b], coordinate interval, if a = b, uses unscaled Laguerre points
%           type: 5     - L, for coordinate interval [-L L], if L = 0, uses unscaled Hermite points, default: 0
%                       - [a b], coordinate interval, if a = b, uses unscaled Hermite points
%           type: 0     - A, an n x 3 matrix given by A = [x w(x) w'(x)] with vectors x, w, w' as columns
% - flip:   1 - flips the basis and differentiation matrix (i.e. order of points reversed)
%           2 - flips the basis and differentiation matrix if x(end) < x(1)
%           0 - does not flip (default)
% - c: enter stretching parameter c directly, Laguerre and Hermite only (optional)
%
% ----------------------------------------------------------------------------
% Note: The method relies on the expansion f(x) ~ Sum_n [f(x_n) phi_n(x) w(x)]
%       therefore the weight function w(x) is the square root of the weight
%       function in the orthogonality relation for the given polynomials
%
% Note: The parameter 'c' in w(x) for Laguerre and Hermite polynomials is
%       given by c = x_n/L for largest root x_n. Therefore we can either
%       choose L for a given n such that the decay matches the expected
%       decay of the solution, or, we can choose L such that the function
%       can be taken to vanish for |x| > L. Entering L = 0 sets c = 1. The
%       weight functions given above for Laguerre and Hermite polynomials
%       correspond to the intervals [0 L] and [-L L] respectively; if using
%       other domains use [a b] input instead.
%
% Note: For Laguerre and Hermite we may set c directly using the 'c'
%       argument. If set directly, this will override any limits L or [a b],
%       however, the coordinates will still be centred on (a+b)/2;
%
% Note: Higher order derivative matrices can be calculated similarly
%       however using d^n/dx^n = M^n is generally correct to a high degree
%       of accuracy.
% ----------------------------------------------------------------------------

if nargin < 2; n = 16; end
if nargin < 4; flip = 0; end
if nargin < 5; c = NaN; end

% define grid params, w = w(x) is the weight function and wp = w'(x)

if type == 1    % Chebyshev, points are roots (points of first kind)
    if nargin < 3; params = [-1 1]; end
    if numel(params) == 1; params = [0 params]; end
    x = cos((1/2:(n-1/2))*pi/n)';
    a = params(1); b = params(2);
    x = (a+b)/2-(b-a)/2*x;
    w = ones(n,1);
    wp = zeros(n,1);
end

if type == 2    % Chebyshev, points are maxima (points of second kind), plus end-points
    if nargin < 3; params = [-1 1]; end
    if numel(params) == 1; params = [0 params]; end
    x = cos((0:(n-1))*pi/(n-1))';
    a = params(1); b = params(2);
    x = (a+b)/2-(b-a)/2*x;
    w = ones(n,1);
    wp = zeros(n,1);
end

if type == 3    % Legendre, points are roots
    if nargin < 3; params = [-1 1]; end
    if numel(params) == 1; params = [0 params]; end
    J = diag(0.5./sqrt(1-(2*(1:n-1)).^-2),1)+diag(0.5./sqrt(1-(2*(1:n-1)).^-2),-1);
    x = sort(eig(J));   % get Legendre points as eigenvalues of a Jacobi matrix
    a = params(1); b = params(2);
    x = (a+b)/2+(b-a)/2*x;
    w = ones(n,1);
    wp = zeros(n,1);
end

if type == 4    % Laguerre, points are roots, plus x = 0
    if nargin < 3; params = 0; end
    shf = 0;
    if numel(params) == 2; shf = params(1); params = params(2)-params(1); end
    J = diag(1:2:2*n-3)-diag(1:n-2,1)-diag(1:n-2,-1);
    x = sort(eig(J));   % get Laguerre points as eigenvalues of a Jacobi matrix
    if params == 0; lambda = 1; else; lambda = x(end)/params; end
    if ~isnan(c); lambda = c; end
    x = [0; x/lambda];
    w = exp(-lambda*x/2);
    wp = -lambda/2*exp(-lambda*x/2);
    x = x + shf;
end

if type == 5    % Hermite, points are roots
    if nargin < 3; params = 0; end
    shf = 0;
    if numel(params) == 2; shf = (params(1)+params(2))/2; params = (params(2)-params(1))/2; end
    J = diag(sqrt((1:n-1)/2),1)+diag(sqrt((1:n-1)/2),-1);
    x = sort(eig(J));   % get Hermite points as eigenvalues of a Jacobi matrix
    if params == 0; lambda = 1; else; lambda = x(end)/params; end
    if ~isnan(c); lambda = c; end
    x = x/lambda;
    w = exp(-lambda^2*x.^2/2);
    wp = -lambda^2*x.*exp(-lambda^2*x.^2/2);
    x = x + shf;
end

if type == 0    % Custom
    if nargin < 3; error('[x, w(x) ,w''(x)] required'); end
    x = params(:,1);
    w = params(:,2);
    wp = params(:,3);
end

% create matrix

D = x'-x;               % matrix of x_n - x_m
D1 = D; D1(~D) = 1;     % version of D with 0 -> 1 for performing products
a_n = ones(n,1)*(w'.*prod(D1));

M = a_n'./(a_n.*D');
M(1:(n+1):n^2) = sum(1./D1)-1+(wp./w)'; % extra -1 removes the additional 1 gained from using D1

if flip==1 || (flip==2 && x(end)<x(1)); x = x(end:-1:1); M = M(end:-1:1,end:-1:1); end

end

==> anc/readme.txt <==
This directory contains the MATLAB code for solving the coastal-trapped wave problem from `Spectral methods for coastal-
trapped waves and instabilities in a background flow' by by M. N. Crowe and E. R. Johnson.

Scripts for the three examples considered in this paper are provided. These files have been tested on Matlab 2022b-2023b and
are expected to work on  some older versions. All scripts are written by M. N. Crowe based on theory devised by M. N. Crowe 
and E. R. Johnson. For comments, questions or suggestions, please email Matthew.Crowe2@newcastle.ac.uk.

List of files:

functions/				- Directory containing all functions required to solve the CTW problem
	cmap2.m				- Creates custom red/white/blue colorbar, dependency of Plot_Mode.m
	Create_Grid.m			- Creates the grid structure input for Find_Modes.m
	create_operator.m		- Builds a multi-dimensional spectral operator, dependency of Find_Modes.m
	Create_Params.m			- Creates the parameters input for Find_Modes.m
	Find_Modes.m			- Finds the frequency/growth rate and eigenfunctions for a given CTW/instability problem
	Gen_EVP.m			- Solves a generalised eigenvalue problem using MATLAB `eigs', dependency of Find_Modes.m
	grid_composite.m		- Creates a composite grid, dependency of Create_Grid.m
	grid_spectral.m			- Creates a spectral grid and differentiation operator, dependency of Create_Grid.m
	Plot_Mode.m			- Creates a color plot of a 2D function, used for plotting examples only
Barotropic_Instability/			- Directory containing all functions required to solve the barotropic problem (Example 2)
	Create_Grid_Barotropic.m	- Creates the grid input for Find_Modes_Barotropic.m and Find_Modes_Equiv_Barotropic.m
	Create_Params_Barotropic.m	- Creates the parameters input for Find_Modes_Barotropic.m and Find_Modes_Equiv_Barotropic.m
	Find_Modes_Barotropic.m		- Finds the frequency/growth rate and eigenfunctions for the barotropic problem
	Find_Modes_Equiv_Barotropic.m	- Finds the frequency/growth rate and eigenfunctions for the equivalent barotropic problem
Example_1_Kelvin_Waves_on_Shelf.m	- Idealised Kelvin and shelf wave example from Sec. 4.1
Example_2_Quasi_Barotropic_Jet.m	- Idealised jet instability example from Sec. 4.2
Example_3_Realistic_CTW_Modes.m		- Realistic CTWs example from Sec. 4.3
Gelderloos_et_al_dat.mat		- Data file containing bottom topography profile from Gelderloos et. al. (2021)





